The ITensor Software Library for Tensor Network Calculations

ITensor is a system for programming tensor network calculations with an interface modeled on tensor diagram notation, which allows users to focus on the connectivity of a tensor network without manually bookkeeping tensor indices. The ITensor interface rules out common programming errors and enables rapid prototyping of tensor network algorithms. After discussing the philosophy behind the ITensor approach, we show examples of each part of the interface including Index objects, the ITensor product operator, tensor factorizations, tensor storage types, algorithms for matrix product state (MPS) and matrix product operator (MPO) tensor networks, quantum number conserving block-sparse tensors, and the NDTensors library. We also review publications that have used ITensor for quantum many-body physics and for other areas where tensor networks are increasingly applied. To conclude we discuss promising features and optimizations to be added in the future.

==> benchmarks/data_and_scripts/itensor_vs_tenpy/dmrg_1d_qn_densempo.py <==
#!/usr/bin/env python
""" Plots data from a text file using matplotlib.
"""

import matplotlib.pyplot as plt
from matplotlib import rc, rcParams
import matplotlib.ticker as mplticker
import numpy as np
from math import *
import os


plt.tick_params(\
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom='on',      # ticks along the bottom edge are off
    top='off',         # ticks along the top edge are off
    labelbottom='off') # labels along the bottom edge are off

#rc('font', **{'family': 'serif', 'serif': ['Times New Roman'], 'weight' : 'bold'})
rc('font', **{'family': 'serif', 'weight' : 'regular'})

rcParams['xtick.direction'] = 'in'
rcParams['ytick.direction'] = 'in'

ax = plt.figure().gca()

plt.xlim((80.0,820.0))
ax.xaxis.set_major_locator(mplticker.MultipleLocator(200))
ax.xaxis.set_minor_locator(mplticker.MultipleLocator(100))

plt.ylim((0.0,125.))
ax.yaxis.set_major_locator(mplticker.MultipleLocator(50.0))
ax.yaxis.set_minor_locator(mplticker.MultipleLocator(25.0))

ax.xaxis.set_ticks_position('bottom')

slw = 1.5
dlw = 3.5


fin = open("tenpy_dmrg_1d_qn_densempo_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o--",label="TeNPy, 1 Thread, Dense MPO",ms=9.0,lw=2.0,color="g")


fin = open("tenpy_dmrg_1d_qn_densempo_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s--",label="TeNPy, 4 Threads, Dense MPO",ms=9.0,lw=2.0,color="g")

fin = open("itensor_dmrg_1d_qn_densempo_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o-",label="ITensor, 1 Thread, Dense MPO",ms=9.0,lw=2.0,color="b")

fin = open("itensor_dmrg_1d_qn_densempo_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s-",label="ITensor, 4 Threads, Dense MPO",ms=9.0,lw=2.0,color="b")

#def f(x,a):
#    return a*x**3
#a = 0.1
#xs = [1,10,50,150,200,250,300,350,400,450,500,550,600,650,700]
#ys = [f(x,a) for x in xs]
#plt.plot(xs,ys,"-",label="Fit",ms=6.0,lw=2.0,color="k")


plt.rc('legend',**{'fontsize':18})
plt.legend(loc=2,frameon=0,numpoints=1)

plt.ylabel("Computation Time (s)", fontsize=22)
plt.xlabel("Maximum Bond Dimension", fontsize=22)
plt.title("DMRG S=1 Heisenberg Chain, N=100\n Conserving total Sz",fontsize=22)

plt.tight_layout()
name = "dmrg_1d_qn_threadnum"
plt.savefig(name+".pdf")
os.system("open "+name+".pdf")


==> benchmarks/data_and_scripts/itensor_vs_tenpy/dmrg_1d_qn_sparsempo.py <==
#!/usr/bin/env python
""" Plots data from a text file using matplotlib.
"""

import matplotlib.pyplot as plt
from matplotlib import rc, rcParams
import matplotlib.ticker as mplticker
import numpy as np
from math import *
import os


plt.tick_params(\
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom='on',      # ticks along the bottom edge are off
    top='off',         # ticks along the top edge are off
    labelbottom='off') # labels along the bottom edge are off

#rc('font', **{'family': 'serif', 'serif': ['Times New Roman'], 'weight' : 'bold'})
rc('font', **{'family': 'serif', 'weight' : 'regular'})

rcParams['xtick.direction'] = 'in'
rcParams['ytick.direction'] = 'in'

ax = plt.figure().gca()

plt.xlim((80.0,820.0))
ax.xaxis.set_major_locator(mplticker.MultipleLocator(200))
ax.xaxis.set_minor_locator(mplticker.MultipleLocator(100))

plt.ylim((0.0,125.))
ax.yaxis.set_major_locator(mplticker.MultipleLocator(50.0))
ax.yaxis.set_minor_locator(mplticker.MultipleLocator(25.0))

ax.xaxis.set_ticks_position('bottom')

slw = 1.5
dlw = 3.5

fin = open("tenpy_dmrg_1d_qn_sparsempo_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o--",label="TeNPy, 1 Thread, Sparse MPO",ms=9.0,lw=2.0,color="g")

fin = open("tenpy_dmrg_1d_qn_sparsempo_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s--",label="TeNPy, 4 Threads, Sparse MPO",ms=9.0,lw=2.0,color="g")

fin = open("itensor_dmrg_1d_qn_sparsempo_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o-",label="ITensor, 1 Thread, Sparse MPO ",ms=9.0,lw=2.0,color="b")

fin = open("itensor_dmrg_1d_qn_sparsempo_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s-",label="ITensor, 4 Threads, Sparse MPO",ms=9.0,lw=2.0,color="b")



#def f(x,a):
#    return a*x**3
#a = 0.1
#xs = [1,10,50,150,200,250,300,350,400,450,500,550,600,650,700]
#ys = [f(x,a) for x in xs]
#plt.plot(xs,ys,"-",label="Fit",ms=6.0,lw=2.0,color="k")


plt.rc('legend',**{'fontsize':18})
plt.legend(loc=2,frameon=0,numpoints=1)

plt.ylabel("Computation Time (s)", fontsize=22)
plt.xlabel("Maximum Bond Dimension", fontsize=22)
plt.title("DMRG S=1 Heisenberg Chain, N=100\n Conserving total Sz",fontsize=22)

plt.tight_layout()
name = "tenpy_dmrg_1d_qn_sparsecompare"
plt.savefig(name+".pdf")
os.system("open "+name+".pdf")


==> benchmarks/data_and_scripts/itensor_vs_tenpy/dmrg_1d_threadnum.py <==
#!/usr/bin/env python
""" Plots data from a text file using matplotlib.
"""

import matplotlib.pyplot as plt
from matplotlib import rc, rcParams
import matplotlib.ticker as mplticker
import numpy as np
from math import *
import os


plt.tick_params(\
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom='on',      # ticks along the bottom edge are off
    top='off',         # ticks along the top edge are off
    labelbottom='off') # labels along the bottom edge are off

#rc('font', **{'family': 'serif', 'serif': ['Times New Roman'], 'weight' : 'bold'})
rc('font', **{'family': 'serif', 'weight' : 'regular'})

rcParams['xtick.direction'] = 'in'
rcParams['ytick.direction'] = 'in'

ax = plt.figure().gca()

plt.xlim((80.0,820.0))
ax.xaxis.set_major_locator(mplticker.MultipleLocator(200))
#ax.xaxis.set_minor_locator(mplticker.MultipleLocator(0.02))

plt.ylim((0.0,2300.))
ax.yaxis.set_major_locator(mplticker.MultipleLocator(250.0))
#ax.yaxis.set_minor_locator(mplticker.MultipleLocator(25.0))

ax.xaxis.set_ticks_position('bottom')

slw = 1.5
dlw = 3.5

fin = open("tenpy_dmrg_1d_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o--",label="TeNPy, 1 Thread",ms=9.0,lw=2.0,color="g")

fin = open("tenpy_dmrg_1d_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s--",label="TeNPy, 4 Threads",ms=9.0,lw=2.0,color="g")

fin = open("itensor_dmrg_1d_nthreads01.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"o-",label="ITensor, 1 Thread",ms=9.0,lw=2.0,color="b")


fin = open("itensor_dmrg_1d_nthreads04.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s-",label="ITensor, 4 Threads",ms=9.0,lw=2.0,color="b")


#def f(x,a):
#    return a*x**3
#a = 0.1
#xs = [1,10,50,150,200,250,300,350,400,450,500,550,600,650,700]
#ys = [f(x,a) for x in xs]
#plt.plot(xs,ys,"-",label="Fit",ms=6.0,lw=2.0,color="k")


plt.rc('legend',**{'fontsize':18})
plt.legend(loc=2,frameon=0,numpoints=1)

plt.ylabel("Computation Time (s)", fontsize=22)
plt.xlabel("Maximum Bond Dimension", fontsize=22)
plt.title("DMRG S=1 Heisenberg Chain, N=100",fontsize=22)

plt.tight_layout()
name = "dmrg_1d_threadnum"
plt.savefig(name+".pdf")
os.system("open "+name+".pdf")


==> benchmarks/data_and_scripts/itensor_vs_tenpy/gemm_test.py <==
#!/usr/bin/env python
""" Plots data from a text file using matplotlib.
"""

import matplotlib.pyplot as plt
from matplotlib import rc, rcParams
import matplotlib.ticker as mplticker
import numpy as np
from math import *
import os


plt.tick_params(\
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom='on',      # ticks along the bottom edge are off
    top='off',         # ticks along the top edge are off
    labelbottom='off') # labels along the bottom edge are off

#rc('font', **{'family': 'serif', 'serif': ['Times New Roman'], 'weight' : 'bold'})
rc('font', **{'family': 'serif', 'weight' : 'regular'})

rcParams['xtick.direction'] = 'in'
rcParams['ytick.direction'] = 'in'

ax = plt.figure().gca()

plt.xlim((80.0,2050.0))
ax.xaxis.set_major_locator(mplticker.MultipleLocator(500))
ax.xaxis.set_minor_locator(mplticker.MultipleLocator(100))

plt.ylim((0.0,0.20))
ax.yaxis.set_major_locator(mplticker.MultipleLocator(0.05))
ax.yaxis.set_minor_locator(mplticker.MultipleLocator(0.01))

ax.xaxis.set_ticks_position('bottom')

slw = 1.5
dlw = 3.5


fin = open("julia_gemm_nt1.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s--",label="Julia MKL, 1 Thread",ms=6.0,lw=2.0,color="b")


fin = open("numpy_gemm_nt1.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"x--",label="NumPy MKL, 1 Thread",ms=6.0,lw=2.0,color="g")

fin = open("julia_gemm_nt4.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"s-",label="Julia MKL, 4 Threads",ms=6.0,lw=2.0,color="b")


fin = open("numpy_gemm_nt4.dat",'r')
xs = []
ys = []
for line in fin:
    line = line.split()
    xs.append(float(line[0]))
    ys.append(float(line[1]))
plt.plot(xs,ys,"x-",label="NumPy MKL, 4 Threads",ms=6.0,lw=2.0,color="g")



#def f(x,a):
#    return a*x**3
#a = 0.1
#xs = [1,10,50,150,200,250,300,350,400,450,500,550,600,650,700]
#ys = [f(x,a) for x in xs]
#plt.plot(xs,ys,"-",label="Fit",ms=6.0,lw=2.0,color="k")


plt.rc('legend',**{'fontsize':23})
plt.legend(loc=2,frameon=0,numpoints=1)

plt.ylabel("Wall Time (s)", fontsize=22)
plt.xlabel("Linear Dimension N (NxN matrices)", fontsize=22)
plt.title("Matrix Multiplication (dgemm)",fontsize=22)

plt.tight_layout()
name = "gemm_test"
plt.savefig(name+".pdf")
os.system("open "+name+".pdf")

